Preparing for the Early eVolution Explorer: Characterizing the photochemical inputs and transit detection efficiencies of young planets using multiwavelength flare observations by TESS and Swift

Ultraviolet flare emission can drive photochemistry in exoplanet atmospheres and even serve as the primary source of uncertainty in atmospheric retrievals. Additionally, flare energy budgets are not well-understood due to a paucity of simultaneous observations. We present new near-UV (NUV) and optical observations of flares from three M dwarfs obtained at 20 s cadence with Swift and TESS, along with a re-analysis of flares from two M dwarfs in order to explore the energy budget and timing of flares at NUV--optical wavelengths. We find a 9000 K blackbody underestimates the NUV flux by $\geq$2$\times$ for 54$\pm$14% of flares and 14.8$\times$ for one flare. We report time lags between the bands of 0.5--6.6 min and develop a method to predict the qualitative flare shape and time lag to 36$\pm$30% accuracy. The scatter present in optical-NUV relations is reduced by a factor of 2.0$\pm$0.6 when comparing the total NUV energy with the TESS energy during the FWHM duration due to the exclusion of the $T_\mathrm{eff}\approx$5000 K tail. We show the NUV light curve can be used to remove flares from the optical light curve and consistently detect planets with 20% smaller transits than is possible without flare detrending. Finally, we demonstrate a 10$\times$ increase in the literature number of multi-wavelength flares with the Early eVolution Explorer (EVE), an astrophysics Small Explorer concept to observe young clusters with simultaneous NUV and optical bands in order to detect young planets, assess their photochemical radiation environments, and observe accretion.

==> anc/table_ii.csv <==
Flare,sigma_NUV,sigma_TESS,t_start_NUV,t_cntrd_NUV,t_stop_NUV,t_start_TESS,t_cntrd_TESS,t_stop_TESS,t_lag,L_G2G1
GJ674_F1, 102, 4.4, 60117.07612, 60117.07773, 60117.0985, 60117.07726, 60117.07707, 60117.07817, 0.9, 0.83
G41-14_F1, 412, 28.8, 59973.09000, 59973.09187, 59973.1127, 59973.09101, 59973.09066, 59973.09286, 1.7, 0.71
G41-14_F2, 78, 6.7, 59970.29382, 59970.29548, 59970.29867, 59970.29512, 59970.29457, 59970.29585, 1.3, 0.5
G41-14_F3, 16.3, 7.9, 59973.27434, 59973.27772, 59973.28251, 59973.2774, 59973.27576, 59973.2786, 2.8, 0.98
G41-14_F4, 11.6, 3.6, 59972.28658, 59972.28811, 59972.29027, 59972.28799, 59972.28769, 59972.28822, 0.6, 0.78
EVLac_F1, 148, 9.9, 59876.50951, 59876.51106, 59876.51295, 59876.51052, 59876.51028, 59876.51211, 1.1, 0.98
EVLac_F2, 59, 40.9, 59877.52189, 59877.52625, 59877.53536, 59877.52574, 59877.52327, 59877.5269, 4.3, 0.29
EVLac_F3, 34.4, 4.9, 59877.64332, 59877.64429, 59877.65271, 59877.64404, 59877.64397, 59877.64451, 0.5, 1.47
APCol_F1, 119, 12.3, 59189.53698, 59189.54098, 59189.57371, 59189.54054, 59189.54177, 59189.54454, 1.1, -0.12
YZCMi_F1, 111, 20.4, 59237.19892, 59237.20835, 59237.26318, 59237.20691, 59237.20958, 59237.21825, 1.8, 0.34
YZCMi_F2, 37.2, 6.5, 59237.26449, 59237.2664, 59237.27906, 59237.26457, 59237.27097, 59237.27387, 6.6, -0.02
YZCMi_F3, 97, 11.3, 59237.27877, 59237.28008, 59237.28567, 59237.28039, 59237.28063, 59237.28307, 0.8, 2.16
YZCMi_F4, 226, 23.2, 59236.40397, 59236.40541, 59236.41113, 59236.40555, 59236.40654, 59236.40761, 1.6, 1.19

==> anc/table_iii.csv <==
Flare,E_NUV,err_E_NUV,E_FUV,err_E_FUV,Etot_TESS,err_Etot_TESS,Efwhm_TESS,err_Efwhm_TESS,Teff,ECF
GJ674_F1,4.73,0.11,2.2,1.1,2.25,0.3,4.29,0.53,13500,4.4
G41-14_F1,35.85,0.86,16.4,8.2,36.71,0.7,106.6,2.2,10700,2.1
G41-14_F2,4.39,0.11,2.0,1.0,3.58,0.38,7.0,0.84,11400,2.6
G41-14_F3,3.44,0.91,1.6,0.9,6.83,0.49,15.51,1.06,9100,1.1
G41-14_F4,1.79,0.43,0.82,0.5,0.76,0.21,4.24,0.61,14000,4.9
EVLac_F1,8.36,0.83,3.9,2.0,8.89,0.39,14.18,1.02,10600,2.0
EVLac_F2,15.96,1.58,7.2,3.7,19.62,0.33,165.6,2.04,10200,1.7
EVLac_F3,7.75,1.32,3.8,1.9,1.1,0.21,3.47,0.6,24300,14.8
APCol_F1,38.33,0.93,17.5,8.8,28.4,0.75,88.16,1.89,11700,2.8
YZCMi_F1,63.36,1.53,29.5,14,119.94,1.14,217.89,2.08,9200,1.1
YZCMi_F2,11.63,1.68,5.4,2.7,13.25,1.01,17.84,1.26,10400,1.8
YZCMi_F3,6.85,0.17,3.1,1.6,11.46,0.56,39.66,1.3,9500,1.3
YZCMi_F4,22.59,0.54,10.4,5.1,29.84,0.49,56.31,0.96,10000,1.6

==> anc/table_iv_data_20240806.csv <==
pointing,ra,dec,age,n_kdwarf,n_mdwarf,estyield_tess, estyield_nuv
Theia 45-1,245.390,-23.830,15,137,,617,1412.2,104.9
Theia 369-1,56.800,23.960,130,72,,670,908.2,88.3
Theia 45-2,240.370,-23.800,15,63,,226,752.6,56.5
Theia 43-1,251.200,-39.470,16,82,,440,617.5,44.7
Theia 692-1,268.429,-34.710,390,319,,1148,570.9,41.8
Theia 43-2,191.650,-56.440,16,27,,73,275.5,39.0
Theia 45-3,242.180,-18.800,15,47,,167,601.8,37.6
Theia 13-1,83.095,-0.470,7,1077,,3308,1184.5,35.8
Theia 13-2,84.380,-6.130,7,1050,,1178,885.5,30.0
Theia 22-1,121.790,-47.130,12,402,,1360,752.2,29.1
Theia 613-1,119.750,-60.830,250,424,,1894,508.6,27.8
Theia 92-1,160.820,-64.440,35,30,,225,254.6,23.1
Theia 43-3,283.350,-36.590,16,21,,118,298.3,20.1
Theia 114-1,130.505,-53.035,46,17,,207,224.9,19.6
Theia 524-1,33.812,59.480,240,255,,1073,301.5,18.3
Theia 118-1,116.070,-38.480,50,33,,355,242.3,17.9
Theia 74-1,108.206,-37.297,31,82,,542,227.6,13.7
Theia 92-2,135.080,-57.340,35,15,,72,127.1,13.1
Theia 301-2,101.250,-43.870,110,16,,71,129.0,12.7
Theia 116-1,92.401,14.110,48,52,,239,174.6,12.5
Theia 55-1,102.980,-5.810,24,77,,336,223.4,11.8
Theia 301-1,106.240,-45.670,110,31,,185,137.6,11.6
Theia 223-1,279.581,-14.180,94,90,,222,180.7,11.6
Theia 22-2,116.730,-47.300,12,194,,360,318.4,11.6
Theia 92-3,165.920,-64.500,35,10,,73,121.6,11.5
Theia 73-1,-76.806,35.066,26,106,,624,232.0,11.5
Theia 598-1,266.146,-47.220,290,27,,165,135.4,10.4
Theia 116-2,89.960,19.330,48,25,,109,141.5,10.1
Theia 143-1,160.004,-60.176,55,158,,730,177.0,9.4
Theia 77-1,59.630,34.010,26,137,,458,235.6,8.5
Theia 55-2,97.960,-4.830,24,63,,152,151.5,8.4
Theia 165-1,303.252,33.420,71,138,,540,146.4,7.9
Theia 134-1,139.380,-44.230,53,11,,137,96.6,7.6
Theia 13-3,83.710,10.230,7,300,,439,339.3,7.6
Theia 96-1,304.285,46.610,35,67,,387,128.2,7.4
Theia 17-1,57.216,33.037,8,71,,232,132.7,7.4
Theia 165-2,307.296,40.016,71,70,,188,127.3,7.2
Theia 301-3,94.070,-42.350,110,8,,48,74.3,7.0
Theia 97-1,95.339,-16.176,33,88,,318,119.9,6.7
Theia 227-1,272.940,-17.130,97,90,,236,107.0,6.6
Theia 74-2,122.580,-48.970,31,87,,205,120.0,6.3
Theia 227-2,268.750,-13.320,97,49,,38,84.1,6.1
Theia 21-1,58.960,32.840,11,45,,177,97.8,5.9
Theia 449-1,114.270,-20.690,160,114,,417,93.6,5.5
Theia 163-1,130.863,-57.920,78,49,,216,94.0,5.4
Theia 517-1,322.928,48.220,220,37,,270,93.5,5.4
Theia 449-2,109.980,-22.980,160,65,,129,89.0,5.2
Theia 73-2,-74.347,40.153,26,51,,156,102.1,5.2
Theia 143-2,132.284,-42.691,55,88,,207,104.6,5.2
Theia 116-3,96.970,7.770,48,26,,77,84.8,5.1
Theia 163-2,117.490,-43.300,78,25,,63,61.6,5.0
Theia 120-1,128.828,-50.860,46,44,,276,84.8,5.0
Theia 55-3,79.010,19.040,24,61,,59,78.7,4.9
Theia 227-3,264.960,-18.560,97,43,,34,69.2,4.8
Theia 450-1,319.890,50.260,190,58,,266,86.2,4.8
Theia 23-1,278.360,-2.480,12,91,,249,116.4,4.7
Theia 216-1,254.601,-68.010,97,15,,129,64.4,4.6
Theia 73-3,-75.820,30.010,26,48,,133,84.5,4.6
Theia 96-2,314.430,57.310,35,33,,118,75.6,4.4
Theia 613-2,117.750,-55.810,250,95,,108,77.7,4.4
Theia 74-3,115.960,-37.450,31,48,,139,89.0,4.3
Theia 95-3,103.280,-34.870,33,14,,52,58.0,4.3
Theia 57-2,-2.020,56.620,21,3,,7,102.1,4.2
Theia 380-1,75.584,37.510,130,46,,176,64.7,4.2
Theia 57-1,-15.030,59.312,21,85,,391,103.9,4.0
Theia 118-3,115.710,-31.980,50,11,,64,56.3,4.0
Theia 95-1,91.010,-15.970,33,23,,119,64.4,3.8
Theia 75-1,222.445,-66.411,29,71,,346,74.2,3.8
Theia 215-1,169.080,-58.330,91,17,,92,46.0,3.8
Theia 609-1,84.846,37.912,270,48,,211,61.8,3.6
Theia 75-2,170.130,-71.600,29,21,,38,50.4,3.5
Theia 95-2,94.880,-21.905,33,20,,68,59.8,3.5
Theia 520-1,287.905,56.871,250,36,,172,67.6,3.5
Theia 203-1,92.398,24.710,79,346,,1560,75.1,3.5
Theia 97-2,104.455,-26.900,33,55,,137,74.9,3.4
Theia 118-2,108.280,-10.290,50,132,,71,72.4,3.2
Theia 57-3,-12.536,64.330,21,37,,100,64.4,3.1
Theia 547-1,282.641,-7.090,220,100,,252,57.4,3.1
Theia 99-1,119.320,-43.830,32,71,,316,63.4,3.0
Theia 247-1,300.924,11.800,96,61,,202,58.4,2.9
Theia 822-1,319.850,46.320,400,44,,202,50.5,2.9
Theia 215-2,178.670,-57.190,91,13,,27,34.0,2.8
Theia 165-3,268.910,4.290,71,43,,36,48.2,2.6
Theia 445-1,288.405,36.647,190,42,,214,51.0,2.6
Theia 143-3,154.295,-55.470,55,52,,63,47.7,2.5
Theia 536-1,72.434,52.521,230,22,,105,46.4,2.3
Theia 527-1,286.240,14.010,220,41,,108,28.2,2.3
Theia 599-1,147.880,-62.040,260,5,,63,33.5,2.2
Theia 138-1,76.150,8.556,57,34,,133,41.5,2.2
Theia 79-1,119.779,-50.812,25,73,,228,47.4,2.2
Theia 142-1,285.230,26.195,52,40,,164,38.9,2.1
Theia 233-1,159.203,-46.603,80,23,,114,39.0,2.1
Theia 624-1,255.194,-38.080,300,45,,158,32.7,2.0
Theia 443-1,143.450,-35.890,190,27,,140,38.2,2.0
Theia 246-1,187.270,-66.271,80,33,,112,49.8,1.9
Theia 733-1,61.420,35.034,390,68,,220,32.9,1.8
Theia 248-1,323.130,51.997,93,57,,189,34.5,1.8
Theia 616-1,42.157,58.160,260,27,,119,30.1,1.7
Theia 379-1,112.549,-12.545,140,54,,232,38.4,1.7
Theia 626-1,243.513,-54.277,280,31,,203,20.7,1.6
Theia 396-1,127.952,-23.470,130,46,,148,33.1,1.5
Theia 252-1,232.351,-51.098,87,37,,115,27.5,1.5
Theia 309-1,240.130,-68.570,110,7,,53,22.6,1.4
Theia 448-1,248.170,-54.750,160,33,,93,21.5,1.3
Theia 534-1,43.180,49.370,220,38,,107,25.1,1.2
Theia 463-1,285.405,7.809,180,36,,116,17.4,1.1
Theia 391-1,-10.097,54.513,150,49,,187,20.9,0.9
Theia 514-1,207.570,-66.066,200,7,,35,13.5,0.9
Theia 605-1,142.260,-74.560,290,7,,44,16.9,0.9
Theia 706-1,-16.950,63.104,340,15,,69,13.9,0.7
Theia 321-1,45.510,60.601,110,18,,53,11.2,0.6
Theia 636-1,332.960,53.855,260,18,,62,13.2,0.6
Theia 735-1,161.028,-67.470,370,29,,95,10.2,0.5
Theia 384-1,41.930,63.249,140,15,,39,6.5,0.4

